High-performance and Scalable Software-based NVMe Virtualization Mechanism with I/O Queues Passthrough

NVMe(Non-Volatile Memory Express) is an industry standard for solid-state drives (SSDs) that has been widely adopted in data centers. NVMe virtualization is crucial in cloud computing as it allows for virtualized NVMe devices to be used by virtual machines (VMs), thereby improving the utilization of storage resources. However, traditional software-based solutions have flexibility benefits but often come at the cost of performance degradation or high CPU overhead. On the other hand, hardware-assisted solutions offer high performance and low CPU usage, but their adoption is often limited by the need for special hardware support or the requirement for new hardware development. In this paper, we propose LightIOV, a novel software-based NVMe virtualization mechanism that achieves high performance and scalability without consuming valuable CPU resources and without requiring special hardware support. LightIOV can support thousands of VMs on each server. The key idea behind LightIOV is NVMe hardware I/O queues passthrough, which enables VMs to directly access I/O queues of NVMe devices, thus eliminating virtualization overhead and providing near-native performance. Results from our experiments show that LightIOV can provide comparable performance to VFIO, with an IOPS of 97.6%-100.2% of VFIO. Furthermore, in high-density VMs environments, LightIOV achieves 31.4% lower latency than SPDK-Vhost when running 200 VMs, and an improvement of 27.1% in OPS performance in real-world applications.

==> res/QoS/plot_tools_tail.py <==
#!/usr/bin/python3
# from asyncio.windows_events import NULL
import json
import math
import os
import re
import sys
from locale import normalize
import random
from matplotlib.ticker import MultipleLocator, FormatStrFormatter

# from tkinter.font import names
# from turtle import title
# from tkinter import font
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 60, 'font.family': 'Times New Roman'})


def plot_set_tick(ax, top_bool):
    bwidth=1.7
    ax.spines['left'].set_linewidth(bwidth)
    ax.spines['right'].set_linewidth(bwidth)
    ax.spines['bottom'].set_linewidth(bwidth)
    ax.spines['top'].set_linewidth(bwidth)
    
    ax.tick_params("y", which='major',
                   length=7, width=1.7,
                   colors="black")
    ax.tick_params("x",which="major",
                   length=7, width=1.7,colors="black")


def isnumber(aString):
    try:
        float(aString)
        return True
    except:
        return False


# 预处理fio生成json文件，去除报错的信息
def prepare_file(filename):
    cnt = 0
    with open(filename, "r") as f:
        lines = f.readlines()
    with open(filename, "w") as f_w:
        for line in lines:
            if line.startswith("client"):
                continue
            if line.startswith("fio"):
                cnt = cnt+1
                continue
            f_w.write(line)
    return cnt

# 返回value所在的index


def get_keys(filename, type, value):
    with open(filename, "r") as file:
        result = json.load(file)["client_stats"]
        for i in range(len(result)):
            if(result[i]["jobname"] == value):
                return i
    return 0


# 解析一个fio生成的IO性能报告文件
# 输入：文件路径
# 输出：rbw, riops, rlatency,wbw, wiops, wlatency
def parse_io_perf_file(filename, type):
    failnum = prepare_file(filename)
    filenameList = re.split('\_|\.', filename)
    print(filenameList)
    with open(filename, "r") as file:
        if type == "host-sic" or type == "host-ssd" or type == "host-sic-0":
            loadfile = json.load(file)
            global_options = loadfile["global options"]
            # numjobs = global_options["numjobs"]
            numjobs = filenameList[4]
            rw = global_options["rw"]
            iodepth = global_options["iodepth"]
            bs = global_options["bs"]

            # result = json.load(file)["jobs"][-1]
            result = loadfile["jobs"][-1]
            # vmnum_real=int(result["job options"]["numjobs"])
            # vmnum_real=int(filenameList[7])
            vmnum_real = 1
            # vmnum_real=int(result["job options"]["filename"].split('1n')[-1])
            rbw = result["read"]["bw"]
            riops = result["read"]["iops"]
            rlatency = result["read"]["lat_ns"]["mean"]
            try:
                rpercentile = result["read"]["clat_ns"]["percentile"]
            except:
                rpercentile = {}
            wbw = result["write"]["bw"]
            wiops = result["write"]["iops"]
            wlatency = result["write"]["lat_ns"]["mean"]
            try:
                wpercentile = result["write"]["clat_ns"]["percentile"]
            except:
                wpercentile = {}

            cnt = 0
            try:
                rpercentile = result["read"]["clat_ns"]["percentile"]
            except:
                rpercentile = {}
            try:
                wpercentile = result["write"]["clat_ns"]["percentile"]
            except:
                wpercentile = {}

            # try:
            #         # print(obj["read"]["clat_ns"]["percentile"])
            #         for k, v in result["read"]["clat_ns"]["percentile"].items():
            #             rpercentile[k] += v
            # except:
            #         # print(obj["write"]["clat_ns"]["percentile"])
            #         for k, v in result["write"]["clat_ns"]["percentile"].items():
            #             print
            #             wpercentile[k] += v

        else:
            # 获取global option的信息
            loadfile = json.load(file)
            global_options = loadfile["global options"]
            # numjobs = global_options["numjobs"]
            numjobs = filenameList[4]
            rw = global_options["rw"]
            iodepth = global_options["iodepth"]
            bs = global_options["bs"]

            index = get_keys(filename, type, "All clients")
            # res1 = json.load(file)["client_stats"]
            res1 = loadfile["client_stats"]

            result = res1[index]
            vmnum_real = len(res1)-1
            if(vmnum_real == 0):
                vmnum_real = 1
            rbw = result["read"]["bw"]
            riops = result["read"]["iops"]
            rlatency = result["read"]["lat_ns"]["mean"]
            wbw = result["write"]["bw"]
            wiops = result["write"]["iops"]
            wlatency = result["write"]["lat_ns"]["mean"]

            
            try:
                rpercentile = res1[0]["read"]["clat_ns"]["percentile"]
                # print(rpercentile)
                for k,v in rpercentile.items():
                    # print(k,v)
                    rpercentile[k] = rpercentile[k]/1000/1000
            except:
                rpercentile = {}
            try:
                wpercentile = res1[0]["write"]["clat_ns"]["percentile"]
                for k,v in wpercentile.items():
                    wpercentile[k] = wpercentile[k]/1000/1000
            except:
                wpercentile = {}
            
            # print(rpercentile)
            
            # print("---------------")
            sample_vm=[]
            if(vmnum_real>10):
                randlist=random.sample(range(0,vmnum_real),4) #最后一个取不到，所以后面可以+1
                
                for random_index in randlist:
                    if(random_index==index):    #与汇总信息重复
                        random_index=random_index+1
                    sample_vm.append(res1[random_index])
            
            cnt = 0
            for obj in res1:
                # print(obj)
                if (cnt != index and cnt != 0):
                    try:
                        # print(obj["read"]["clat_ns"]["percentile"])
                        for k, v in obj["read"]["clat_ns"]["percentile"].items():
                            rpercentile[k] += v/1000/1000
                        # cnt = cnt+1
                        # print(cnt)

                    except:
                        # print(obj["write"]["clat_ns"]["percentile"])
                        for k, v in obj["write"]["clat_ns"]["percentile"].items():
                            wpercentile[k] += v/1000/1000
                        # cnt = cnt+1
            # if(cnt > 1):
                cnt = cnt+1
            
            try:
                    for k, v in rpercentile.items():
                        rpercentile[k] /= cnt-1

            except:
                    for k, v in wpercentile.items():
                        wpercentile[k] /= cnt-1
            # print(cnt)
            # print(rpercentile)
        # return rbw/vmnum_real, riops/vmnum_real, rlatency,wbw/vmnum_real, wiops/vmnum_real, wlatency
        return rbw, riops, rlatency, rpercentile, wbw, wiops, wlatency, wpercentile, numjobs, rw, iodepth, bs,sample_vm


# 解析一个top生成的CPU利用率报告文件
# 输入：文件路径
# 输出：us，sy,id,cutil
def parse_cpu_load_file(filename):
    # print(filename)
    with open(filename, "r") as file:
        us_list = []
        sy_list = []
        id_list = []
        cutil_list = []
        for line in file.readlines():
            if line.startswith("%Cpu(s):"):
                # if(len(line.strip().split())<8 or not line.strip().split()[1].isdigit() or not line.strip().split()[3].isdigit() or not line.strip().split()[7].isdigit()):
                # print(isnumber(line.strip().split()[1]))
                # print(isnumber(line.strip().split()[3]))

                if(len(line.strip().split()) < 8 or not isnumber(line.strip().split()[1]) or not isnumber(line.strip().split()[3]) or not isnumber(line.strip().split()[7])):
                    print("out")
                    continue

                us = float(line.strip().split()[1])
                sy = float(line.strip().split()[3])
                id = float(line.strip().split()[7])
                cutil = us+sy
                us_list.append(us)
                sy_list.append(sy)
                id_list.append(id)
                cutil_list.append(cutil)

        us_list.pop(0)
        sy_list.pop(0)
        id_list.pop(0)
        cutil_list.pop(0)

        return sum(us_list) / len(us_list), sum(sy_list) / len(sy_list), sum(id_list) / len(id_list), sum(cutil_list) / len(cutil_list)
# 基于每个数据的多个key为其创建一个新的key，例如：
# 输入：items=[
#   {"name": "a", "devname": "name0n1", "bw": 123},
#   {"name": "a", "devname": "name1n1", "bw": 456},
#   {"name": "b", "devname": "name0n1", "bw": 789},
#   {"name": "b", "devname": "name1n1", "bw": 1011}
# ], new_key_name="name_devname", key_names=["name", "devname"]
#
# 输出：[
#   {"name": "a", "devname": "name0n1", "bw": 123, "name_devname": "a/nvme0n1"},
#   {"name": "a", "devname": "name1n1", "bw": 456, "name_devname": "a/nvme1n1"},
#   {"name": "b", "devname": "name0n1", "bw": 789, "name_devname": "b/nvme0n1"},
#   {"name": "b", "devname": "name1n1", "bw": 1011, "name_devname": "b/nvme1n1"}
# ]


def combine_key(items, new_key_name, *key_names):
    for item in items:
        keys = []
        for key_name in key_names:
            keys.append(str(item[key_name]))
        item[new_key_name] = "-".join(keys)
    return items


# 将一个数据列表按照其中元素的某个key分组，例如：
# 输入：key="name", items=[
#   {"name": "a", "bw": 123},
#   {"name": "a", "bw": 456},
#   {"name": "b", "bw": 789},
#   {"name": "b", "bw": 1011}
# ]
# 输出：["a", "b"], {
#   "a": [
#       {"name": "a", "bw": 123},
#       {"name": "a", "bw": 456},
#   ],
#   "b": [
#       {"name": "b", "bw": 789},
#       {"name": "b", "bw": 1011},
#   ],
# }
def group_by(key, items):
    keys, groups = set(), dict()
    for item in items:
        values = groups.setdefault(item[key], [])
        values.append(item)
        keys.add(item[key])
    # print(groups)
    return sorted(list(keys)), groups


# 对IO性能数据进行合并操作，参见merge_by函数
def merge_io_perf(values):
    count = 1
    merged = copy(values[0])
    for value in values[1:]:
        merged["rbandwidth"] += value["rbandwidth"]
        merged["riops"] += value["riops"]
        merged["rlatency"] += value["rlatency"]
        merged["wbandwidth"] += value["wbandwidth"]
        merged["wiops"] += value["wiops"]
        merged["wlatency"] += value["wlatency"]
        merged["bandwidth"] += value["bandwidth"]
        merged["iops"] += value["iops"]
        for k, v in value["rpercentile"].items():
            merged["rpercentile"][k] += value["rpercentile"][k]
        for k, v in value["wpercentile"].items():
            merged["wpercentile"][k] += value["wpercentile"][k]
        # for k in value["sample"].items():
            # merged["rpercentile"][k] += value["rpercentile"][k]

        
        count += 1

    merged["rbandwidth"] /= count
    merged["riops"] /= count
    merged["rlatency"] /= count
    merged["wbandwidth"] /= count
    merged["wiops"] /= count
    merged["wlatency"] /= count
    merged["iops"] /= count
    merged["bandwidth"] /= count

    for k, v in merged["rpercentile"].items():
            merged["rpercentile"][k] /= count
    for k, v in merged["wpercentile"].items():
        merged["wpercentile"][k] /= count
    return merged


# 将某个数据复制一份返回
def copy(value):
    new = {}
    for key, value in value.items():
        new[key] = value
    return new

# 对CPU占用率数据进行合并操作，参见merge_by函数


def merge_cpu_load(values):
    count = 1
    merged = copy(values[0])
    for value in values[1:]:
        merged["us"] += value["us"]
        merged["sy"] += value["sy"]
        merged["id"] += value["id"]
        merged["cutil"] += value["cutil"]
        count += 1

    merged["us"] /= count
    merged["sy"] /= count
    merged["id"] /= count
    merged["cutil"] /= count
    return merged


# 将一个数据列表按照其中元素的某个key使用给定的合并函数进行合并，例如：
# 输入：key="name", func=对bw取平均的函数, items=[
#   {"name": "a", "bw": 123},
#   {"name": "a", "bw": 456},
#   {"name": "b", "bw": 789},
#   {"name": "b", "bw": 1011}
# ]
# 输出：[
#   {"name": "a", "bw": (123 + 456) / 2},
#   {"name": "b", "bw": (789 + 1011) / 2}
# ]
def merge_by(key, func, items):
    merged = []
    _, grouped = group_by(key, items)
    for _, value in grouped.items():
        merged.append(func(value))

    return merged


# 柱状图颜色
# COLORS = {
#     # 区分不同的方案
#     # "dummy": "crimson",
#     # "native": "#F5B201",
#     # "LightIOV": "#EA4A05",
#     # "VFIO": "#006FBF",
#     # "spdk-vhost":"skyblue"
#     "host-ssd": "#006FBF",
#     "native": "#006FBF",
#     "native-0": "#006FBF",
#     "LightIOV": "#FE5F05",
#     "spdk-vhost": "#F5B201",
#     "VFIO": "#5BAF33",


#     # "host-ssd": "#006FBF",
#     # "native": "#006FBF",
#     # "native-0": "#006FBF",
#     # # 22C6C3
#     # "LightIOV": "#FE5F05",
#     # "spdk-vhost": "#F5B201",
#     # "VFIO": "#5BAF33",
# }

# 柱状图颜色
COLORS = {
    "Vhost-1Core": "#333333",
    "Vhost-4Cores": "#666666",
    "Vhost-8Cores": "#989898",
    "Virtio": "#CCCCCC",
    "VFIO": "#C0C0C0",
    "LightIOV": "#FFFFFF",
    100: "#CCCCCC",
    300: "#C0C0C0",
    500: "#FFFFFF",
    200: "#FFFFFF",
}

# 柱状图内条纹类型
HATCHS = {
    # 区分不同的方案
    # "dummy": "***",
    "host-ssd": "///",
    "native": "-",
    "native-0": "///",
    "LightIOV": "/",
    "VFIO": "|||",
    "spdk-vhost": '+',
    "Vhost-1Core": '',
    "Vhost-4Cores": '--',
    "Vhost-8Cores": '...',
    "Virtio": "\\\\",
    "LightIOV": "//",
    # # "utility": "///",
    # "utility-driver": "\\\\\\",
    # # "latency": "+++",
    # "latency-driver": "xxx",
    # # "static": "***",
    # "spdk-vhost": "+++",
}


def cal_relative_perf(names, io_perfs_iops):
    vm_len = 7
    vm_list = [1, 10, 50, 100, 200, 300, 400, 500]
    # 计算iops相对值
    for vm_index in range(len(vm_list)):
        print("vm_index:", vm_index)
        for name in ORDERED_NAMES:
            if name in names:
                if io_perfs_iops[name][vm_index]["type"] == "LightIOV":
                    # print("111111111")
                    baseiops = io_perfs_iops[name][vm_index]["iops"]
                    basebw = io_perfs_iops[name][vm_index]["bandwidth"]

                normalized_iosp = round(
                    round(io_perfs_iops[name][vm_index]["iops"], 2)/baseiops*100, 2)
                normalized_bw = round(
                    round(io_perfs_iops[name][vm_index]["bandwidth"], 2)/basebw*100, 2)
                io_perfs_iops[name][vm_index]["normalized_iops"] = normalized_iosp
                io_perfs_iops[name][vm_index]["normalized_bw"] = normalized_bw

                io_perfs_iops[name][vm_index]["single_iops"] = io_perfs_iops[name][vm_index]["iops"]/vm_list[vm_index]
                io_perfs_iops[name][vm_index]["single_bw"] = io_perfs_iops[name][vm_index]["bandwidth"]/vm_list[vm_index]

    # 计算每个虚拟机相对单虚拟机的性能损失
    for name in ORDERED_NAMES:
        for vm_index in range(len(vm_list)):
            if name in names:
                # print(name)
                # print(len(io_perfs_iops[name]))
                # print(io_perfs_iops[name][vm_index])
                if io_perfs_iops[name][vm_index]["vm_num"] == 1:
                    baseiops1 = io_perfs_iops[name][vm_index]["single_iops"]
                    basebw1 = io_perfs_iops[name][vm_index]["single_bw"]

                normalized_iosp = round(
                    io_perfs_iops[name][vm_index]["single_iops"]/baseiops1*100, 2)
                normalized_bw = round(
                    io_perfs_iops[name][vm_index]["single_bw"]/basebw1*100, 2)
                io_perfs_iops[name][vm_index]["normalized_single_iops"] = normalized_iosp
                io_perfs_iops[name][vm_index]["normalized_single_bw"] = normalized_bw


# 绘制一个柱状图
# 输入：
#   plt：matplotlib的plot实例
#   title：图片标题
#   items：需要绘制的数据
#   x_key：用作x轴的数据的key
#   y_key：用作y轴的数据的key
#   label：柱状图的图例说明
#   offset, width, edgecolor, hatch：控制柱状图位置、宽度、颜色和条纹类型的参数
#   labeled：是否需要添加图例说明
# def plot_bar(plt, title, items, x_key, y_key, y_percent_key, label, offset, width, edgecolor, hatch):
def plot_bar(plt,  items, x_key, y_key, label, offset, width, edgecolor, hatch, bool_top):
    # print(x_key)
    # print(y_key)
    # print(items)
    # for item in items:
    #     print(item)
    #     print(item[y_key])

    x = [item[x_key] for item in items]
    y = [item[y_key] for item in items]
    # print(items)
    y_cp = [0 for item in range(len(y))]
    # 延迟太高，降低高低
    if(y_key == "latency"):
        for i in range(len(y)):
            if(y[i] < 700.0):
                y_cp[i] = y[i]
            else:
                y_cp[i] = 749.0

    ticks = [i for i in range(len(items))]

    container = plt.bar([i + offset for i in ticks], y, width=width,
                        color=edgecolor, edgecolor="black", linewidth=1, label=label, hatch=hatch)
    # if(y_key != "latency"):
    # plt.get_xaxis().set_visible(False)
    if(y_key == "iops"):
        for a, b in zip([i + offset for i in ticks], y):
            plt.text(a, b+0.06, '%.1f' % float(b), ha='center',
                     va='bottom', fontsize=22, rotation=90, clip_on=False)
            plt.set_ylim(bottom=0, top=900)

    elif(y_key == "bandwidth"):
        for a, b in zip([i + offset for i in ticks], y):
            plt.text(a, b+0.06, '%.1f' % float(b), ha='center',
                     va='bottom', fontsize=22, rotation=90, clip_on=False)
        #plt.set_ylim(bottom=0, top=4000)
    elif(y_key == "latency"):
        for a, b, c in zip([i + offset for i in ticks], y, y_cp):
            if(c < 630.0):
                plt.text(a, c+0.06, '%.1f' % float(b), ha='center',
                         va='bottom', fontsize=22, rotation=90, clip_on=False)
            else:
                plt.text(a, c-140, '%.1f' % float(b), ha='center',
                         va='bottom', fontsize=22, rotation=90, clip_on=False)
        plt.set_ylim(bottom=0, top=800)
    elif(y_key == "single_iops"):
        for a, b in zip([i + offset for i in ticks], y):
            plt.text(a, b+0.06, '%.1f' % float(b), ha='center',
                     va='bottom', fontsize=22, rotation=90, clip_on=False)
        # plt.set_ylim(bottom=0, top=30)
    else:
        for a, b in zip([i + offset for i in ticks], y):
            plt.text(a, b+0.06, '%.1f' % float(b)+"%", ha='center',
                     va='bottom', fontsize=22, rotation=90, clip_on=False)
        plt.set_ylim(bottom=0, top=130)
        plt.tick_params(axis='x', pad=50)
        # plt.set_ylim(bottom=0, top=130)
    # plt.tick_params(axis='x', pad=50)
    plt.set_xticks(ticks)
    plt.set_xticklabels(x, fontsize=22)

def filter_lat(per_list,percents,latencies):
    percents_res=[]
    latencies_res=[]
    for index, per in enumerate(percents):
        if per in per_list:
            percents_res.append(percents[index])
            latencies_res.append(latencies[index])
    return percents_res,latencies_res


# 绘制一个线性图
def plot_line(plt,  items, x_key, y_key, label, offset, width, edgecolor, hatch, bool_top):
    print("***********")
    print(items)
    lats = items["read"]["clat_ns"]["percentile"]
    percents_old = sorted(lats.keys(), key=lambda key: float(key))
            
    latencies = [lats[percent] / 1000.0/1000.0  for percent in percents_old] # 将纳秒转换为微秒
    percents=[float(percent) for percent in percents_old]
            
    per_list=[50.00, 95.50, 99.00, 99.90, 99.95, 99.99]
         
    
    x,y=filter_lat(per_list,percents,latencies)
    ticks = [i for i in range(len(x))]   
    
          
    plt.plot(
                ticks,
                y,
                label=f"VM{label}",
                # color=edgecolor,
                color="black",             
                # linestyle="solid",
                linestyle=LINESTYLE[label],
                linewidth=1.5,
                marker=MARKERS[label],
                markersize=15,
                markeredgecolor="black",
                markerfacecolor='white',
                markeredgewidth=1,
                clip_on=True
            )

    
    # plt.set_ylim(bottom=0, top=2.5)
    print(ticks)
    plt.set_xticks(ticks)
    # plt.set_xticklabels(x, fontsize=22)
    plt.set_xticklabels([float(percent) for percent in x], fontsize=22)


def plot_table(plt, names, items, x_key, y_key, row_name, col_name):
    print("enter")
    columns = []  # 列坐标名
    rows = []  # 行坐标名
    data = []
    cnt = 0
    for name in ORDERED_NAMES:
        if name in names:
            # print(name)
            # print(items[name])
            in_list = []
            for in_item in items[name]:
                in_list.append('%.1f' % float(in_item[y_key]))
                if cnt == 0:
                    columns.append(in_item[row_name])
            data.append(in_list)
            rows.append(items[name][0][col_name])
            cnt = cnt+1

    # x = [item[x_key] for item in items]
    # y = [item[y_key] for item in items]
    # ticks = [i for i in range(len(items))]

    # # 创建画布
    # # 案例数据
    # data = [[150, 200,  50, 100,  75],
    #         [300, 125,  80,  75, 100],
    #         ]
    # # 列与行
    # columns = ('', '2', '3', '4', '5')
    # rows = ['2', '1'] #行坐标名

    # 作图参数
    columns = tuple(columns)

    index = np.arange(len(columns))-0.1
    bar_width = 0.4

    # 设置柱状图颜色
    colors = ['red', 'blue', 'red', 'blue']

    the_table = plt.table(cellText=data,
                          rowLabels=rows,
                          rowLoc='center',
                          # rowColours=colors,
                          colLabels=columns,
                          cellLoc='center',
                          loc="bottom",
                          # cellColours={'r','b'},
                          bbox=[0, -0.46, 1, 0.46]  # x，上下高度，缩放比例，上下比例
                          )

    # 设置单元格高度
    cellDict = the_table.get_celld()
    for i in range(0, len(columns)):
        cellDict[(0, i)].set_height(0.4)
        # cellDict[(0, i)].set_width(4)
        for j in range(1, len(rows)+1):
            cellDict[(j, i)].set_height(0.4)

    # # 设置图表table中行名单元格的高度
    cellDict[(1, -1)].set_height(0.4)
    cellDict[(2, -1)].set_height(0.4)
    cellDict[(3, -1)].set_height(0.4)
    # cellDict[(4, -1)].set_height(0.4)

    cellDict[(1, -1)].set_width(0.1)
    cellDict[(2, -1)].set_width(0.1)
    cellDict[(3, -1)].set_width(0.1)
    # cellDict[(4, -1)].set_width(0.1)

    # 设置图表table单元格文本字体
    the_table.auto_set_font_size(False)
    the_table.set_fontsize(100)

    # 设置图表table单元格边框
    for key, cell in the_table.get_celld().items():
        cell.set_linewidth(0.3)
    # 1111


# 绘制网格
def plot_grid(plt):
    plt.grid(axis="y", color="silver", linewidth=0.7)


ORDERED_NAMES = ["host-ssd", "native",
                 "native-0", "VFIO", "spdk-vhost", "Vhost-1Core", "Vhost-4Cores", "Vhost-8Cores", "Virtio", "LightIOV"]

# 绘图


def plot_result_iops(title, names, cpu_loads_iops, io_perfs_iops, cpu_loads_bw, io_perfs_bw, x_key, x_label, resfile):
    plt.rcParams.update({'font.size': 80})
    # 创建绘图

    fig, (normalized_iops, lat, tail_lat) = plt.subplots(
        nrows=1, ncols=3, figsize=(64, 48))
    fig.subplots_adjust(left=0.08, right=0.97, top=0.95, bottom=0.05)
    # plt.suptitle(title, fontsize=22, fontweight='bold')

    # 设置y轴名称
    if(title == "IOPS"):
        normalized_iops.set_ylabel("Normalized IOPS(%)", fontsize=22)
        lat.set_ylabel("IOPS (K)", fontsize=22)
    elif(title == "Bandwidth"):
        normalized_iops.set_ylabel("Normalized Bandwidth(%)", fontsize=22)
        lat.set_ylabel("Bandwidth(MB/s)", fontsize=22)
    elif(title == "single_IOPS"):
        normalized_iops.set_ylabel("Normalized IOPS(%)", fontsize=22)
        lat.set_ylabel("IOPS(k)", fontsize=22)

    # 调整y轴的方向
    lat.invert_yaxis()

    # 计算每一个条的宽度
    width = 0.6 / len(names)

    # 设置每一个条的偏移量
    offset = -((len(names) - 1) / 2.0)

    plot_set_tick(normalized_iops, True)
    plot_set_tick(lat, False)

    # vm_list = [1, 10, 25, 50, 100, 250, 500]
    vm_list = [1, 10, 50, 100, 200, 300, 400, 500]

    # 计算iops相对值
    for vm_index in range(len(vm_list)):
        # print("vm_index:", vm_index)
        for name in ORDERED_NAMES:
            if name in names:
                # print(name)
                # print(len(io_perfs_iops[name]))
                # print(io_perfs_iops[name][vm_index])
                if io_perfs_iops[name][vm_index]["type"] == "LightIOV":
                    # print("111111111")
                    baseiops = io_perfs_iops[name][vm_index]["iops"]
                    basebw = io_perfs_iops[name][vm_index]["bandwidth"]

                normalized_iosp = round(
                    round(io_perfs_iops[name][vm_index]["iops"], 2)/baseiops*100, 2)
                normalized_bw = round(
                    round(io_perfs_iops[name][vm_index]["bandwidth"], 2)/basebw*100, 2)
                io_perfs_iops[name][vm_index]["normalized_iops"] = normalized_iosp
                io_perfs_iops[name][vm_index]["normalized_bw"] = normalized_bw

                io_perfs_iops[name][vm_index]["single_iops"] = io_perfs_iops[name][vm_index]["iops"]/vm_list[vm_index]
                io_perfs_iops[name][vm_index]["single_bw"] = io_perfs_iops[name][vm_index]["bandwidth"]/vm_list[vm_index]

    # 计算每个虚拟机相对单虚拟机的性能损失
    for name in ORDERED_NAMES:
        for vm_index in range(len(vm_list)):
            if name in names:
                # print(name)
                # print(len(io_perfs_iops[name]))
                # print(io_perfs_iops[name][vm_index])
                if io_perfs_iops[name][vm_index]["vm_num"] == 1:
                    baseiops1 = io_perfs_iops[name][vm_index]["single_iops"]
                    basebw1 = io_perfs_iops[name][vm_index]["single_bw"]

                normalized_iosp = round(
                    io_perfs_iops[name][vm_index]["single_iops"]/baseiops1*100, 2)
                normalized_bw = round(
                    io_perfs_iops[name][vm_index]["single_bw"]/basebw1*100, 2)
                io_perfs_iops[name][vm_index]["normalized_single_iops"] = normalized_iosp
                io_perfs_iops[name][vm_index]["normalized_single_bw"] = normalized_bw

        #     # 计算bw相对值
        # for name in ORDERED_NAMES:
        #     if name in names:
        #         # print(name)
        #         for item in io_perfs_bw[name][vm_index]:
        #             for base_item in io_perfs_bw["native"][vm_index]:
        #                 if base_item["casename"] in item["casename"]:
        #                     baseiops = base_item["iops"]
        #                     basebw = base_item["bandwidth"]
        #                     break
        #             normalized_iosp = round(item["iops"]/baseiops*100, 2)
        #             normalized_bw = round(item["bandwidth"]/basebw*100, 2)
        #             # print(type(normalized_bw))
        #             item["normalized_iops"][vm_index] = normalized_iosp
        #             item["normalized_bw"][vm_index] = normalized_bw
        #             # print(normalized_iosp,normalized_bw)

    for name in ORDERED_NAMES:
        if name in names:
            if(title == "IOPS"):
                plot_bar(normalized_iops, io_perfs_iops[name], x_key, "normalized_iops",
                         name, offset * width, width, COLORS[name], HATCHS[name], True)
                plot_bar(iops, io_perfs_iops[name], x_key, "iops",
                         name, offset * width, width, COLORS[name], HATCHS[name], False)
                offset += 1.0
                iops.legend(loc="lower left")
            elif(title == "single_IOPS"):
                plot_bar(normalized_iops, io_perfs_iops[name], x_key, "normalized_single_iops",
                         name, offset * width, width, COLORS[name], HATCHS[name], True)
                plot_bar(iops,  io_perfs_iops[name], x_key, "single_iops",
                         name, offset * width, width, COLORS[name], HATCHS[name], False)
                offset += 1.0
                iops.legend(loc="lower right")

            else:
                plot_bar(normalized_iops,  io_perfs_iops[name], x_key, "normalized_bw",
                         name, offset * width, width, COLORS[name], HATCHS[name], True)
                plot_bar(iops,  io_perfs_iops[name], x_key, "bandwidth",
                         name, offset * width, width, COLORS[name], HATCHS[name], False)
                offset += 1.0
                iops.legend()

    # iops.legend(loc="lower right")
    # normalized_iops.legend()
    # cpu.legend()
    # lat.legend()

    # 绘制网格
    # plot_grid(iops)
    # plot_grid(normalized_iops)
    # plot_grid(cpu)
    # plot_grid(lat)

    res = resfile+"/"+title
    fig.savefig(f"{res}.png", dpi=300)
    fig.savefig(f"{res}.pdf", format="pdf")


def plot_result_three(title, names, cpu_loads_iops, io_perfs_iops, cpu_loads_bw, io_perfs_bw, x_key, x_label, resfile):
    plt.rcParams.update({'font.size': 17})
    # 创建绘图

    fig, (iops, lat, tail_lat) = plt.subplots(
        nrows=3, ncols=1, figsize=(10, 30))
    fig.subplots_adjust(left=0.04, right=0.99, top=0.95, bottom=0.1)
    # plt.suptitle(title, fontsize=22, fontweight='bold')

    # 设置y轴名称
    iops.set_ylabel("Normalized IOPS(K)", fontsize=22)
    lat.set_ylabel("Average latency(us)", fontsize=22)
    tail_lat.set_ylabel("Tail latency(us)", fontsize=22)

    iops.set_xlabel("Number of VMs", fontsize=22)
    lat.set_xlabel("Number of VMs", fontsize=22)
    tail_lat.set_xlabel("Number of VMs", fontsize=22)

    # 调整y轴的方向
    # lat.invert_yaxis()

    # 计算每一个条的宽度
    width = 0.75 / len(names)

    # 设置每一个条的偏移量
    offset = -((len(names) - 1) / 2.0)

    plot_set_tick(iops, True)
    plot_set_tick(lat, True)
    plot_set_tick(tail_lat, True)

    vm_list = [100, 200, 300, 400, 500]

    for name in ORDERED_NAMES:
        if name in names:
            plot_bar(iops, io_perfs_iops[name], x_key, "iops",
                     name, offset * width, width, COLORS[name], HATCHS[name], True)
            plot_bar(lat,  io_perfs_iops[name], x_key, "latency",
                     name, offset * width, width, COLORS[name], HATCHS[name], False)
            plot_bar(tail_lat,  io_perfs_iops[name], x_key, "latency",
                     name, offset * width, width, COLORS[name], HATCHS[name], False)
            offset += 1.0
        iops.legend(loc="upper right", ncol=3)

    # iops.legend(loc="lower right")
    # normalized_iops.legend()
    # cpu.legend()
    # lat.legend()

    # 绘制网格
    # plot_grid(iops)
    # plot_grid(normalized_iops)
    # plot_grid(cpu)
    # plot_grid(lat)

    res = resfile+"/"+title
    fig.savefig(f"{res}.png", dpi=300)
    fig.savefig(f"{res}.pdf", format="pdf")


def plot_result_single(title, names, cpu_loads_iops, io_perfs_iops, cpu_loads_bw, io_perfs_bw, x_key, x_label, resfile):

    plt.rcParams.update({'font.size': 17})
    # 创建绘图

    fig, (iops) = plt.subplots(
        nrows=1, ncols=1, figsize=(10, 4))
    fig.subplots_adjust(left=0.08, right=0.995, top=0.95, bottom=0.15)
    # plt.suptitle(title, fontsize=22, fontweight='bold')

    # 设置y轴名称
    iops.set_ylabel("IOPS(K)", fontsize=22)
    iops.set_xlabel("Number of VMs", fontsize=22)

    # 调整y轴的方向
    # lat.invert_yaxis()

    # 计算每一个条的宽度
    width = 0.75 / len(names)

    # 设置每一个条的偏移量
    offset = -((len(names) - 1) / 2.0)

    # plot_set_tick(iops, True)

    vm_list = [100, 200, 300, 400, 500]

    for name in ORDERED_NAMES:
        if name in names:
            plot_bar(iops, io_perfs_iops[name], x_key, "iops",
                     name, offset * width, width, COLORS[name], HATCHS[name], True)

            offset += 1.0
        iops.legend(loc="upper center", ncol=5, fontsize='small')

    # 绘制网格
    # plot_grid(iops
    res = resfile+"/"+title
    fig.savefig(f"{res}.png", dpi=300)
    fig.savefig(f"{res}.pdf", format="pdf")


def plot_result_line(title, names, cpu_loads_iops, io_perfs_iops, cpu_loads_bw, io_perfs_bw, x_key, x_label, resfile):

    plt.rcParams.update({'font.size': 22})
    # 创建绘图

    fig, ((vm_1, vm_2),(vm_3,vm_4)) = plt.subplots(
        nrows=2, ncols=2, figsize=(10, 8))
    fig.subplots_adjust(left=0.1, right=0.98, top=0.92,
                        bottom=0.1, hspace=0.32, wspace=0.2)

    plots = {
        "LightIOV": vm_1,
        # 25: vm_25,
        "Virtio": vm_2,
        "Vhost-4Cores": vm_3,
        # "Vhost-8Cores": vm_250,
        100:vm_1,
        200:vm_2,
        300:vm_3,
        400:vm_4
    }

    # 设置y轴名称
    if(title=="Single IOPS"):
        unit="K"
    else:
        unit="msec"
    
    vm_1.set_ylabel(f"{title}({unit})", fontsize=22)
    vm_3.set_ylabel(f"{title}({unit})", fontsize=22)
    # vm_1.set_xlabel("Latency Percentile(%)", fontsize=22)
    # vm_2.set_xlabel("Latency Percentile(%)", fontsize=22)
    # vm_3.set_xlabel("Latency Percentile(%)", fontsize=22)
    # vm_4.set_xlabel("Latency Percentile(%)", fontsize=22)
    # 调整y轴的方向
    # lat.invert_yaxis()

    # 计算每一个条的宽度
    width = 0.75 / len(names)

    # 设置每一个条的偏移量
    offset = -((len(names) - 1) / 2.0)

    plot_set_tick(vm_1, True)
    plot_set_tick(vm_2, True)
    plot_set_tick(vm_3, True)
    plot_set_tick(vm_4, True)
    

    for name in ORDERED_NAMES:
        if name in names:
            print(name)
            for out_vmnum in range(1,5):
                # print("out_vm_num----------",out_vmnum)
                for vmnum in range(1,5):
                    # print(io_perfs_iops[name][out_vmnum-1])
                    plot_line(plots[out_vmnum*100], io_perfs_iops[name][out_vmnum-1]["sample"][vmnum-1], x_key, title,
                            vmnum, offset * width, width, COLORS[name], HATCHS[name], True)

                    offset += 1.0
    vm_1.legend(loc="upper center", ncol=5,fontsize=17,bbox_to_anchor=(1.12,1.25),fancybox=False,edgecolor="black")       
    # for name in ORDERED_NAMES:
    #     if name in names:
    #         plot_line(iops, io_perfs_iops[name], x_key, title,
    #                  name, offset * width, width, COLORS[name], HATCHS[name], True)

    #         offset += 1.0
    #     iops.legend(loc="upper left", ncol=2, fontsize='small')


    vm_1.set_title("(a)100 Guests",y=-0.26,fontsize=21)
    vm_2.set_title("(b)200 Guests",y=-0.26,fontsize=21)
    vm_3.set_title("(c)300 Guests",y=-0.26,fontsize=21)
    vm_4.set_title("(c)400 Guests",y=-0.26,fontsize=21)
    
    vm_1.yaxis.set_major_locator(MultipleLocator(0.3))
    vm_2.yaxis.set_major_locator(MultipleLocator(0.5))
    vm_3.yaxis.set_major_locator(MultipleLocator(1.5))
    vm_4.yaxis.set_major_locator(MultipleLocator(1.5))
    
    # 绘制网格
    plot_grid(vm_1)
    plot_grid(vm_2)
    plot_grid(vm_3)
    plot_grid(vm_4)
    res = resfile+"/"+title
    fig.savefig(f"{res}.png", dpi=300)
    fig.savefig(f"{res}.pdf", format="pdf")


def plot_result_single_latency(title, names, cpu_loads_iops, io_perfs_iops, cpu_loads_bw, io_perfs_bw, x_key, x_label, resfile):
    plt.rcParams.update({'font.size': 80})
    # 创建绘图

    fig, (normalized_iops) = plt.subplots(nrows=1, ncols=1, figsize=(40, 24))
    fig.subplots_adjust(left=0.1, right=0.98, top=0.95, bottom=0.15)
    # plt.suptitle(title, fontsize=22, fontweight='bold')

    # 设置y轴名称
    if(title == "IOPS"):
        normalized_iops.set_ylabel("IOPS (K)", fontsize=22)
    elif(title == "Bandwidth"):
        normalized_iops.set_ylabel("Bandwidth(MB/s)", fontsize=22)
    elif(title == "Latency"):
        normalized_iops.set_ylabel("Latency(us)", fontsize=22)

    # 计算每一个条的宽度
    width = 0.6 / len(names)

    # 设置每一个条的偏移量
    offset = -((len(names) - 1) / 2.0)
    plot_set_tick(normalized_iops, True)
    # plot_set_tick(iops, False)

    for name in ORDERED_NAMES:
        if name in names:
            if(title == "IOPS"):
                plot_bar(normalized_iops, io_perfs_iops[name], x_key, "iops",
                         name, offset * width, width, COLORS[name], HATCHS[name], True)
                # plot_bar(iops,  io_perfs_iops[name], x_key, "iops",
                #         name, offset * width, width, COLORS[name], HATCHS[name],False)
                offset += 1.0

            elif(title == "Bandwidth"):
                plot_bar(normalized_iops,  io_perfs_iops[name], x_key, "bandwidth",
                         name, offset * width, width, COLORS[name], HATCHS[name], True)
                # plot_bar(iops,  io_perfs_iops[name], x_key, "bandwidth",
                #         name, offset * width, width, COLORS[name], HATCHS[name],False)
                offset += 1.0
            elif(title == "Latency"):
                plot_bar(normalized_iops,  io_perfs_iops[name], x_key, "latency",
                         name, offset * width, width, COLORS[name], HATCHS[name], True)
                # plot_bar(iops,  io_perfs_iops[name], x_key, "bandwidth",
                #         name, offset * width, width, COLORS[name], HATCHS[name],False)
                offset += 1.0

    normalized_iops.legend(loc="upper left", ncol=3, align="center")
    # 绘制网格
    # plot_grid(normalized_iops)
    # plot_grid(cpu)
    # plot_grid(lat)

    res = resfile+"/"+title
    fig.savefig(f"{res}.png", dpi=300)
    fig.savefig(f"{res}.pdf", format="pdf")


def statistics(items, val_func):
    values = [val_func(item) for item in items]
    mean = sum(values) / len(values)
    std_dev = math.sqrt(
        sum([(value - mean) ** 2 for value in values]) / len(values))
    return mean, std_dev

# percentile


# plt.rcParams.update({'font.size': 84})

MARKERS = {
    "LightIOV": "s",
    "VFIO": "D",
    "native": "o",
    "spdk-vhost": "^",
    "Vhost-1Core": "D",
    "Vhost-4Cores": "^",
    "Vhost-8Cores": "v",
    "Virtio": "o",
    "LightIOV": "s",
    100: "s",
    200: "o",
    300: "^",
    400: "D",
    500: "v",
    0: "s",
    1: "o",
    2: "^",
    3: "D",
    4: "v",
}

LINESTYLE = {
    # "rr": "-",
    # "rw": "-",
    # "sw": "-",
    # "sr": "-"
    "randread": "-",
    "randwrite": "-",
    "write": "-",
    "read": "-",
    # "rr": "solid",
    # "rw": "dashed",
    # "sw": "dashdot",
    # "sr": "dotted"
    
    "LightIOV": "solid",
    "Vhost-1Core": "dashed",
    "Vhost-4Cores": "dashdot",
    "Vhost-8Cores": "dotted",
    "Virtio": "-",
    
    0:"dashed",
    1:"dashdot",
    2:"dotted",
    3:"dashed",
    4:"solid"
}


# COLORS1 = {
#     "LightIOV": {
#         "randread": "#1F77B4",
#         "randwrite": "#1F77B4",
#         "write": "#1F77B4",
#         "read": "#1F77B4",
#     },
#     "native": {
#         "randread": "#FF7F0E",
#         "randwrite": "#FF7F0E",
#         "write": "#FF7F0E",
#         "read": "#FF7F0E",
#     },
#     "spdk-vhost": {
#         "randread": "#9467BD",
#         "randwrite": "#9467BD",
#         "write": "#9467BD",
#         "read": "#9467BD",
#     },
#     "VFIO": {
#         "randread": "#80D42B",
#         "randwrite": "#80D42B",
#         "write": "#80D42B",
#         "read": "#80D42B",
#     }
# }

COLORS1 = {
    "LightIOV": {
        "randread": "#FE5F05",
        "randwrite": "#FE5F05",
        "write": "#FE5F05",
        "read": "#FE5F05",
    },
    "native": {
        "randread": "#006FBF",
        "randwrite": "#006FBF",
        "write": "#006FBF",
        "read": "#006FBF",
    },
    "spdk-vhost": {
        "randread": "#F5B201",
        "randwrite": "#F5B201",
        "write": "#F5B201",
        "read": "#F5B201",
    },
    "Vhost-1Core": {
        "randread": "#F5B201",
        "randwrite": "#F5B201",
        "write": "#F5B201",
        "read": "#F5B201",
    },
    "Vhost-4Cores": {
        "randread": "#F5B201",
        "randwrite": "#F5B201",
        "write": "#F5B201",
        "read": "#F5B201",
    },
    "Vhost-8Cores": {
        "randread": "#5BAF33",
        "randwrite": "#5BAF33",
        "write": "#5BAF33",
        "read": "#5BAF33",
    },
    "Virtio": {
        "randread": "#006FBF",
        "randwrite": "#006FBF",
        "write": "#006FBF",
        "read": "#006FBF",
    },
    "VFIO": {
        "randread": "#5BAF33",
        "randwrite": "#5BAF33",
        "write": "#5BAF33",
        "read": "#5BAF33",
    }
}

#   "host-ssd": "#006FBF",
#     "native": "#006FBF",
#     "native-0": "#006FBF",
#     "LightIOV": "#FE5F05",
#     "spdk-vhost": "#F5B201",
#     "VFIO": "#5BAF33",


def plot_cumulative_lat(rw, plot, title, name_key, io_perfs):

    # print("enter-------------")
    # if(rw in ["randread-4k\n1-1", "read-4k\n1-1"]):
    # if (False):
    if (True):
        for io_perf in io_perfs:
            lats = io_perf["rpercentile"]
            percents = sorted(lats.keys(), key=lambda key: float(key))
            # 将纳秒转换为微秒
            latencies = [lats[percent] / 1000.0 /
                         1000.0 for percent in percents]
            print(type(latencies))

            # del percents[-4:-1]
            # del latencies[-4:-1]
            percents.pop()
            percents.pop()
            percents.pop()
            percents.pop()

            latencies.pop()
            latencies.pop()
            latencies.pop()
            latencies.pop()

            # plot.set_xlim(right=latencies[int(len(latencies)/2)])
            # latencies = [lats[percent] / 1000.0 for percent in percents]
            # avg_lat=(f"{io_perf['rlatency']:.3f}")[1:]
            avg_lat = (f"{io_perf['rlatency']:.3f}")
            plot.plot(
                latencies,
                [float(percent) for percent in percents],
                # label=f"{io_perf[name_key][0]}-{io_perf[name_key][-1]}: avg {avg_lat}",
                # label=f"{io_perf[name_key][0]}: avg {avg_lat}",
                # label=f"Number of VMs:{io_perf[name_key]}",
                label=f"{io_perf[name_key]}:{avg_lat}",
                color=COLORS1[io_perf["type"]][io_perf["rw"]],
                # linestyle=LINESTYLE[io_perf["rw"]],
                linestyle="dashed",
                linewidth=2,
                marker=MARKERS[io_perf["type"]],
                markersize=30
            )

    else:

        for io_perf in io_perfs:
            lats = io_perf["wpercentile"]
            percents = sorted(lats.keys(), key=lambda key: float(key))
            # 将纳秒转换为微秒
            latencies = [lats[percent] / 1000.0 /
                         1000.0 for percent in percents]
            # latencies = [lats[percent] / 1000.0 for percent in percents]
            avg_lat = (f"{io_perf['wlatency']:.3f}")[1:]

            percents.pop()
            percents.pop()
            percents.pop()
            # percents.pop()

            latencies.pop()
            latencies.pop()
            latencies.pop()
            # latencies.pop()

            plot.plot(
                latencies,
                [float(percent) for percent in percents],
                # label=f"{io_perf[name_key][0]}-{io_perf[name_key][-1]}: avg {avg_lat}",
                # label=f"{io_perf[name_key][0]}: avg {avg_lat}",
                label=f"{io_perf[name_key]}",
                color=COLORS1[io_perf["type"]][io_perf["rw"]],
                # linestyle=LINESTYLE[io_perf["rw"]],
                # linestyle="dashdot",
                linestyle="dashed",
                linewidth=10,
                marker=MARKERS[io_perf["type"]],
                markersize=30
            )

    # plot.rcParams.update({'font.size': 100})
    plot.set_title(title, x=0.3, y=0.2)
    # plot.set_title("Number of VMs:"+title)
    # plot.set_title("Number of jobs:"+title)

    # plot.set_xlabel("Latency (ms)")
    # plot.set_ylabel("Percentage (%)", weight="bold")
    plot.set_ylabel("Latency percentile")
    # plot.set_xlabel("Latency (μs)")
    plot.set_xlabel("Latency (ms)")
    plot.legend(loc="lower right")


def plt_clu(io_perfs, resfile):
    # fig, ((vm_1, vm_25), (vm_2, vm_3)) = plt.subplots(nrows=2, ncols=2, figsize=(48, 32))
    plt.rcParams.update({'font.size': 100})
    fig, ((vm_1, vm_2), (vm_3, vm_250)) = plt.subplots(
        nrows=2, ncols=2, figsize=(82, 48))
    # fig, (vm_1, vm_2) = plt.subplots(nrows=1, ncols=2, figsize=(48, 32))
    fig.subplots_adjust(left=0.08, right=0.98, top=0.97,
                        bottom=0.07, hspace=0.15, wspace=0.15)

    plots = {
        100: vm_1,
        # 25: vm_25,
        200: vm_2,
        300: vm_3,
        400: vm_250,
    }

    vm_1.set_ylabel("Latency percentile(%)")
    vm_2.set_ylabel("Latency percentile (%)")
    vm_3.set_ylabel("Latency percentile(%)")
    vm_250.set_ylabel("Latency percentile (%)")

    vm_1.set_xlabel("Latency (μs)")
    vm_2.set_xlabel("Latency (μs)")
    vm_3.set_xlabel("Latency (μs)")
    vm_250.set_xlabel("Latency (μs)")

    # io_perfs = combine_key(io_perfs, "name_rwmixread", "name", "rwmixread")

    io_perfs = filter(lambda item: item["vm_num"] in [
        100, 200, 300, 400], io_perfs)

    io_perfs = list(filter(lambda item: item["rw"] in [
                    "randread"], io_perfs))

    # io_perfs = list(filter(lambda item: item["casename"] in [
    #                 "randread-4k\n1-1", "randwrite-4k\n1-1", "read-4k\n1-1", "write-4k\n1-1"], io_perfs))
    names_iops, io_perfs_by_names_iops = group_by("vm_num", io_perfs)
    # names_iops, io_perfs_by_names_iops = group_by("casename", io_perfs)

    for name in names_iops:
        # (io_perfs_by_names_iops[name])
        io_perfs_by_names_iops[name] = merge_by(
            "type", merge_io_perf, io_perfs_by_names_iops[name])

        # io_perfs_by_names_iops[name].sort(key=lambda item: item["filename"])
        # io_perfs_by_names_iops[name].sort(
        #     key=lambda item: item["blocksize"], reverse=True)

    for vm_index in names_iops:
        # rwmixreads, io_perfs_by_vmnum[vm_index] = group_by("rwmixread", io_perfs_by_vmnum[vm_index])
        # for rwmixread in rwmixreads:
        # io_perfs_by_vmnum[vm_index] = merge_by("name_rwmixread", merge_io_perf, io_perfs_by_vmnum[vm_index])
        # io_perfs_by_vmnum[vm_index].sort(key=lambda item: item["rwmixread"] + item["name"])
        plot_cumulative_lat(
            vm_index, plots[vm_index], f"VMs:{vm_index}", "type", io_perfs_by_names_iops[vm_index])

    res = resfile+"/tail_latcncy"
    # print(res)
    fig.savefig(f"{res}.png", dpi=300)
    fig.savefig(f"{res}.pdf", dpi=300)
    plt.close(fig)


def filter_loads(cpu_loads, io_perfs, ALLOWED_NAMES, ALLOWED_RW, ALLOWED_QD, ALLOWED_JOBS, ALLOWED_BS, ALLOWED_NUM):
    cpu_loads_iops = filter(
        lambda item: item["type"] in ALLOWED_NAMES, cpu_loads)
    io_perfs_iops = filter(
        lambda item: item["type"] in ALLOWED_NAMES, io_perfs)

    cpu_loads_iops = filter(
        lambda item: item["rw"] in ALLOWED_RW, cpu_loads_iops)
    io_perfs_iops = filter(
        lambda item: item["rw"] in ALLOWED_RW, io_perfs_iops)

    cpu_loads_iops = filter(
        lambda item: item["iodepth"] in ALLOWED_QD, cpu_loads_iops)
    io_perfs_iops = filter(
        lambda item: item["iodepth"] in ALLOWED_QD, io_perfs_iops)

    cpu_loads_iops = filter(
        lambda item: item["numjobs"] in ALLOWED_JOBS, cpu_loads_iops)
    io_perfs_iops = filter(
        lambda item: item["numjobs"] in ALLOWED_JOBS, io_perfs_iops)

    cpu_loads_iops = filter(
        lambda item: item["blocksize"] in ALLOWED_BS, cpu_loads_iops)
    io_perfs_iops = filter(
        lambda item: item["blocksize"] in ALLOWED_BS, io_perfs_iops)

    cpu_loads_iops = filter(
        lambda item: item["vm_num"] in ALLOWED_NUM, cpu_loads_iops)
    io_perfs_iops = filter(
        lambda item: item["vm_num"] in ALLOWED_NUM, io_perfs_iops)

    cpu_loads_iops = combine_key(list(cpu_loads_iops), "filename",
                                 "type", "rw", "blocksize", "numjobs", "iodepth")
    io_perfs_iops = combine_key(list(io_perfs_iops), "filename",
                                "type", "rw", "blocksize", "numjobs", "iodepth",)
    # io_perfs_iops = combine_key(list(io_perfs_iops), "filename", "vmnum", "cycle_cnt")

    names_iops, cpu_loads_by_names_iops = group_by(
        "type", cpu_loads_iops)  # 分成两大类，vmpt/VFIO
    names_iops, io_perfs_by_names_iops = group_by("type", io_perfs_iops)

    # for name in names_iops:
    #     print(name)
    #     # print(cpu_loads_by_names_iops[name])
    #     cpu_loads_by_names_iops[name] = merge_by(
    #         "filename", merge_cpu_load, cpu_loads_by_names_iops[name])
    #     cpu_loads_by_names_iops[name].sort(key=lambda item: item["filename"])

    for name in names_iops:
        # print(io_perfs_by_names_iops[name])
        io_perfs_by_names_iops[name] = merge_by(
            "vm_num", merge_io_perf, io_perfs_by_names_iops[name])
        # io_perfs_by_names_iops[name].sort(key=lambda item: item["filename"])
        #  io_perfs_by_names_iops[name].sort(
        # key=lambda item: item["blocksize"], reverse=True)
        io_perfs_by_names_iops[name].sort(key=lambda item: item["vm_num"])

    return names_iops, cpu_loads_by_names_iops, io_perfs_by_names_iops


def plot_rw_qd(cpu_loads, io_perfs, resfile):

    # ---------iops-------------
    # ALLOWED_NAMES_IOPS = { }
    ALLOWED_NAMES_IOPS = { "LightIOV"}
    #  "spdk-vhost", "VFIO", "Vhost-1Core", "Vhost-4Cores","Vhost-8Cores",  "Virtio"

    ALLOWED_RW_IOPS = {"randread"}
    ALLOWED_QD_IOPS = {1}
    ALLOWED_JOBS_IOPS = {1}
    ALLOWED_BS_IOPS = {"4k", "128k"}
    ALLOWED_NUM_IOPS = {100,200,300,400}

    names_iops, cpu_loads_by_names_iops, io_perfs_by_names_iops = filter_loads(
        cpu_loads, io_perfs, ALLOWED_NAMES_IOPS, ALLOWED_RW_IOPS, ALLOWED_QD_IOPS, ALLOWED_JOBS_IOPS, ALLOWED_BS_IOPS, ALLOWED_NUM_IOPS)


# ---------------bandwidth-------------------
    ALLOWED_NAMES_BW = {"host-ssd", "native",
                        "native-0", "LightIOV", "spdk-vhost", "VFIO", "Vhost-1Core", "Vhost-4Cores", "Vhost-8Cores", "Virtio"}
    ALLOWED_NAMES_BW = {"host-ssd", "native",
                        "native-0", "LightIOV", "spdk-vhost", "VFIO", "Vhost-1Core",  "Virtio"}

    ALLOWED_RW_BW = {"randread"}
    # ALLOWED_RW_BW = {"randrw", "rw", "randread", "randwrite", "read", "write"}
    ALLOWED_QD_BW = {1}
    ALLOWED_JOBS_BW = {1}
    ALLOWED_BS_BW = {"4k", "128k"}
    ALLOWED_NUM_BW = {100, 200, 300, 400, 500}

    names_bw, cpu_loads_by_names_bw, io_perfs_by_names_bw = filter_loads(
        cpu_loads, io_perfs, ALLOWED_NAMES_BW, ALLOWED_RW_BW, ALLOWED_QD_BW, ALLOWED_JOBS_BW, ALLOWED_BS_BW, ALLOWED_NUM_BW)

    # plot_result_single("IOPS", names_iops, cpu_loads_by_names_iops,
    #                    io_perfs_by_names_iops, cpu_loads_by_names_bw,
    #                    io_perfs_by_names_bw, "vm_num", "Various Test Case", resfile)

    # plot_result_line("Average Latency", names_iops, cpu_loads_by_names_iops,
    #                  io_perfs_by_names_iops, cpu_loads_by_names_bw,
    #                  io_perfs_by_names_bw, "vm_num", "Various Test Case", resfile)

    plot_result_line("Tail Latency", names_iops, cpu_loads_by_names_iops,io_perfs_by_names_iops, cpu_loads_by_names_bw,io_perfs_by_names_bw, "vm_num", "Various Test Case", resfile)



# # # -------------latency-------------------
    # ALLOWED_NAMES_LAT = {"native", "LightIOV", "spdk-vhost", "VFIO",
    #                      "Vhost-1Core", "Vhost-4Cores", "Vhost-8Cores", "Virtio"}

    # # ALLOWED_RW_LAT = {"rw", "read", "write"}
    # # ALLOWED_RW_LAT = {"randread", "randwrite", "read", "write"}
    # ALLOWED_RW_LAT = {"randread", "rr"}
    # ALLOWED_QD_LAT = {1}
    # ALLOWED_JOBS_LAT = {1}
    # ALLOWED_BS_LAT = {"4k"}
    # ALLOWED_NUM_LAT = {100, 200, 300, 400, 500}
    # names_lat, cpu_loads_by_names_lat, io_perfs_by_names_lat = filter_loads(
    #     cpu_loads, io_perfs, ALLOWED_NAMES_LAT, ALLOWED_RW_LAT, ALLOWED_QD_LAT, ALLOWED_JOBS_LAT, ALLOWED_BS_LAT, ALLOWED_NUM_LAT)

    # plot_result_single_latency("Latency", names_lat, cpu_loads_by_names_lat,
    #                            io_perfs_by_names_lat, cpu_loads_by_names_lat,
    #                            io_perfs_by_names_lat, "vm_num", "Various Test Case", resfile)
    # # print(io_perfs_by_names_lat)
    # plt_clu( io_perfs, resfile)

